Conformal invariance in the nonperturbative renormalization group: a rationale for choosing the regulator

Field-theoretical calculations performed in an approximation scheme often present a spurious dependence of physical quantities on some unphysical parameters associated with the details of the calculation setup (such as, the renormalization scheme or, in perturbation theory, the resummation procedure). In the present article, we propose to reduce this dependence by invoking conformal invariance. Using as a benchmark the three-dimensional Ising model, we show that, within the derivative expansion at order 4, performed in the nonperturbative renormalization group formalism, the identity associated with this symmetry is not exactly satisfied. The calculations which best satisfy this identity are shown to yield critical exponents which coincide to a high accuracy with those obtained by the conformal bootstrap.

==> Conformal_nprg.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    439554,      10512]
NotebookOptionsPosition[    437773,      10448]
NotebookOutlinePosition[    438194,      10464]
CellTagsIndexPosition[    438151,      10461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Conformal invariance in the nonperturbative renormalization group:\
\[LineSeparator]a rationale for choosing the regulator\
\>", "Title",
 CellChangeTimes->{
  3.7946839796105347`*^9, 3.7946842894472036`*^9, {3.794742330593954*^9, 
   3.7947423710682354`*^9}}],

Cell["\<\
Ivan Balog, Gonzalo De Polsi, Matthieu Tissier, Nicol\[AAcute]s Wschebor\
\>", "Author",
 CellChangeTimes->{{3.7946840442884097`*^9, 3.794684075544094*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Supplemental Material", "Title"]], "Subtitle",
 CellChangeTimes->{{3.761903469912579*^9, 3.761903516642522*^9}, {
   3.761903559164678*^9, 3.7619035921341352`*^9}, {3.7946837780332394`*^9, 
   3.794683865040386*^9}, 3.794683963408927*^9, {3.7946839955039673`*^9, 
   3.794684008383597*^9}, {3.794742355975582*^9, 3.7947423762653418`*^9}},
 ExpressionUUID -> "5fd8d6de-da1b-44f2-862e-8af71590d3eb"],

Cell[TextData[{
 StyleBox["Remark: All functions appearing in the truncation are ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->18],
 StyleBox[" invariant. It is \ntherefore convenient to express them in terms \
of ",
  FontSize->18],
 Cell[BoxData[
  RowBox[{"\[Rho]", "=", 
   FractionBox[
    SuperscriptBox["\[Phi]", "2"], "2"]}]],
  CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
    3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
    3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
    3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
    3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
    3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
    3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
    3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
    3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
    3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
    3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
    3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
    3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
    3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
    3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
    3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
    3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
    3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
    3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
    3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
    3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
    3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
    3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
    3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
    3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
    3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656721044335`*^9}},
  FontSize->18,
  ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"],
 StyleBox[".",
  FontSize->18]
}], "Subtitle",
 CellChangeTimes->{{3.79476561351834*^9, 3.794765686437607*^9}, {
  3.7947672439118695`*^9, 3.7947673432224684`*^9}, {3.794768074632042*^9, 
  3.7947680787924147`*^9}, {3.794768117072324*^9, 3.794768157184104*^9}, {
  3.7951528602695737`*^9, 3.795152914633415*^9}}],

Cell[CellGroupData[{

Cell["Ansatz", "Section",
 CellChangeTimes->{{3.761916242778655*^9, 3.761916244402574*^9}, {
  3.794684627653041*^9, 3.7946846311087856`*^9}, {3.794684687371517*^9, 
  3.794684696857113*^9}},
 ExpressionUUID -> "934558fb-babf-41e6-8bab-83c9c4484cd9"],

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   SubscriptBox["\[Integral]", "x"], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"U", "[", "\[Rho]", "]"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Z", "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Mu]"], "\[CurlyPhi]"}], ")"}], "2"]}],
      "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["W", "a"], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Mu]"], 
         RowBox[{
          SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}], ")"}], "2"]}], 
     "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], "2"], "\[Phi]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "\[Mu]"], "\[CurlyPhi]"}], ")"}], "2"],
         ")"}], "2"]}]}], "}"}], " "}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656760153875`*^9}},
 ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"],

Cell[CellGroupData[{

Cell["Propagator", "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}, {3.7947415641946692`*^9, 3.7947415663010406`*^9}}],

Cell[TextData[{
 StyleBox["Although not explicited, the propagator ",
  FontSize->14,
  FontSlant->"Italic"],
 Cell[BoxData["G"],
  CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
    3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
    3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
    3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
    3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
    3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
    3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
    3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
    3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
    3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
    3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
    3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
    3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
    3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
    3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
    3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
    3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
    3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
    3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
    3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
    3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
    3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
    3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
    3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
    3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
    3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656721044335`*^9}},
  FontSize->14,
  FontSlant->"Italic",
  ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"],
 StyleBox[" depends on ",
  FontSize->14,
  FontSlant->"Italic"],
 Cell[BoxData["\[Rho]"],
  CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
    3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
    3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
    3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
    3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
    3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
    3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
    3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
    3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
    3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
    3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
    3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
    3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
    3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
    3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
    3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
    3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
    3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
    3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
    3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
    3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
    3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
    3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
    3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
    3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
    3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656721044335`*^9}},
  FontSize->14,
  FontSlant->"Italic",
  ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"],
 "."
}], "Text",
 CellChangeTimes->{{3.7951529885447283`*^9, 3.795153084928404*^9}, {
  3.7951531425105925`*^9, 3.7951531593822327`*^9}},
 TextAlignment->Center],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   SuperscriptBox["q", "2"], "]"}], "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      RowBox[{
       SubscriptBox["W", "a"], "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"Z", "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["R", "k"], "[", 
      SuperscriptBox["q", "2"], "]"}], "+", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
     RowBox[{"2", " ", "\[Rho]", " ", 
      RowBox[{
       SuperscriptBox["U", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}},
 ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dilatation Ward Identities", "Section",
 CellChangeTimes->{{3.761916242778655*^9, 3.761916244402574*^9}, {
   3.794684627653041*^9, 3.7946846311087856`*^9}, {3.794684687371517*^9, 
   3.794684696857113*^9}, {3.7946847909880514`*^9, 3.79468479823668*^9}, 
   3.7947416090477347`*^9, {3.7947426084281816`*^9, 3.7947426137410088`*^9}},
 ExpressionUUID -> "934558fb-babf-41e6-8bab-83c9c4484cd9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"U", "'"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"d", "-", 
       RowBox[{"2", " ", 
        SubscriptBox["D", "\[Phi]"]}]}], ")"}]}], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", "\[Rho]", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
      "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946848667592707`*^9, 3.7946849529409275`*^9}, 
   3.7946850997161183`*^9, {3.794685133475132*^9, 3.794685175723977*^9}, {
   3.7946853266273766`*^9, 3.794685328635*^9}, {3.794697423440304*^9, 
   3.7946974260731287`*^9}, {3.7946974899116793`*^9, 3.794697512447461*^9}, 
   3.7946977034306817`*^9, 3.7947416090667176`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox["Z", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.7947012447956066`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{"Z", "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
    RowBox[{"Z", "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", "\[Rho]", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "b"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"24", " ", "d", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"24", " ", "d", " ", "\[Rho]", " ", 
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"24", " ", "d", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"36", " ", "d", " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["Z", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Rho]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{"G", "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946854903343925`*^9, 3.794685505658373*^9}, 
   3.794685540572894*^9, {3.7946934219170723`*^9, 3.794693422420106*^9}, {
   3.794697416545685*^9, 3.7946974204266796`*^9}, 3.794697710414523*^9, 
   3.7946984798911295`*^9, 3.7946985297043695`*^9, {3.7947416090836687`*^9, 
   3.7947416344758005`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "a"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.7947012415154023`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["W", "a"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", "d", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["W", "a"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", "\[Rho]", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", "a"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}]}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"G", "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"18", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"60", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"18", " ", "d", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"36", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"40", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["d", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "a"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"G", "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["G", "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["G", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946853394061546`*^9, 3.7946853947160215`*^9}, {
   3.7946856073793106`*^9, 3.794685612133684*^9}, {3.794685644441193*^9, 
   3.7946856452171154`*^9}, {3.794693425196617*^9, 3.794693425660367*^9}, {
   3.794697397105715*^9, 3.7946974048665867`*^9}, 3.7946986180105205`*^9, {
   3.794741609129548*^9, 3.794741623302631*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "b"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.79470126385849*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", "d", "+", 
      RowBox[{"4", " ", 
       SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", "\[Rho]", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", "b"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}]}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "b"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "b"], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["G", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["G", "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"248", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"9", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"84", "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"38", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"7", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Rho]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "4", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", 
                   RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"20", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"9", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"152", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "d"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"42", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"104", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "d", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"24", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "4", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"12", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"24", "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "d"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"60", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "d"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"104", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"104", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946856220361834`*^9, 3.794685641392359*^9}, {
   3.794685801458*^9, 3.7946858173534284`*^9}, {3.7946934292447205`*^9, 
   3.79469342968551*^9}, 3.794693680080587*^9, {3.794697384330632*^9, 
   3.794697385045247*^9}, {3.79469878337509*^9, 3.7946987843565426`*^9}, {
   3.7947416091624336`*^9, 3.7947416345855103`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "c"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
   3.7947011536107893`*^9, 3.7947011537713585`*^9}, 3.7947012325787506`*^9, {
   3.7947012711140347`*^9, 3.7947012730508404`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", "d", "+", 
      RowBox[{"4", " ", 
       SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", "\[Rho]", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", "c"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}]}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"13", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", "d", " ", 
                   RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"13", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "20"}], " ", "d", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"152", "+", 
                    RowBox[{"3", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "d"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"3", " ", "d", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"136", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"25", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"8", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"69", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"7", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"576", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["G", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["G", "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "20"}], " ", "d", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"200", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"5", " ", "d", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"184", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"76", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["W", "a"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], "-", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"26", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"26", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"8", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"140", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"145", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"148", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"136", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"96", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "d", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"24", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["d", "2"], " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"12", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"18", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"82", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"472", "+", 
                    RowBox[{"3", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"64", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"704", "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"64", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"10", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["G", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"73", "+", 
                    RowBox[{"28", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"63", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"7", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "d", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"18", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"147", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"46", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}]}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Rho]", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "c"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["W", "c"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "c"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["G", "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["G", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"26", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["G", "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"128", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["G", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"204", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"229", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"87", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"244", "+", 
                    RowBox[{"5", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", "d"}], ")"}]}]}], ")"}], " ", "\[Rho]",
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"184", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"78", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"508", "+", 
                    RowBox[{"65", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"35", " ", 
                    SuperscriptBox["d", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", "d", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"2", " ", "d", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"45", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"12", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"35", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"139", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"44", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"30", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"19", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"260", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"664", "+", 
                    RowBox[{"3", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"64", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"144", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3264", "+", 
                    RowBox[{"65", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"64", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"10", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"26", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["G", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"22", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"13", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"70", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"78", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"70", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"13", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"78", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"33", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"21", " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "c"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"17", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "c"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"57", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"8", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"153", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"7", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Rho]", "+", 
                    RowBox[{"3", " ", "d", " ", "\[Rho]"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "c"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"10", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"16", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "5", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.794685632243762*^9, 3.7946856379286356`*^9}, 
   3.794687578336234*^9, {3.7946876143053837`*^9, 3.7946876149835443`*^9}, {
   3.794693433693721*^9, 3.79469343407168*^9}, {3.7946936654515076`*^9, 
   3.794693677798003*^9}, {3.7946973788946867`*^9, 3.7946973801588573`*^9}, 
   3.79470230989929*^9, {3.7947023623773947`*^9, 3.7947023654511614`*^9}, {
   3.7947416094367304`*^9, 3.7947416342832823`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrized Special Conformal Ward Identity", "Section",
 CellChangeTimes->{{3.761916242778655*^9, 3.761916244402574*^9}, {
   3.794684627653041*^9, 3.7946846311087856`*^9}, {3.794684687371517*^9, 
   3.794684696857113*^9}, {3.7946847909880514`*^9, 3.79468479823668*^9}, {
   3.794693829300497*^9, 3.7946938327725773`*^9}, {3.794693984394147*^9, 
   3.794693994530058*^9}, 3.7947416111850586`*^9, {3.794742618540168*^9, 
   3.7947426191994133`*^9}},
 ExpressionUUID -> "934558fb-babf-41e6-8bab-83c9c4484cd9"],

Cell[CellGroupData[{

Cell["\<\
Addition of the \[OpenCurlyDoubleQuote]scaling\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]loop\[CloseCurlyDoubleQuote] contributions to the \
special conformal Ward Identity\
\>", "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
   3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
   3.7947012529627075`*^9}, {3.7947675279730444`*^9, 3.794767570492552*^9}, 
   3.795153171158595*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["W", "conf"], "[", "\[Rho]", "]"}], "=", 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "d"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", "a"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
   RowBox[{"4", " ", 
    SubscriptBox["D", "\[Phi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{
        SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["W", "a"], "\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", "b"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["W", "a"], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}]}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         SuperscriptBox["q", "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["G", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["G", "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "d"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"64", "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "b"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "c"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "b"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"G", "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"11", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "-", 
                  RowBox[{"6", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Rho]", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", "a"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "4", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"7", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Rho]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "4", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", "d"}], ")"}], " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["Z", "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", "a"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["Z", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"71", "+", 
                    RowBox[{"14", " ", "d"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"14", "+", "d"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Z", "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"48", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}]}], ")"}], 
                " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"14", "+", "d"}], ")"}]}]}], ")"}], " ", "\[Rho]",
                 " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d"}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d"}]}], 
                    ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"346", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"130", "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "d"}], ")"}]}]}], ")"}], " ", "\[Rho]",
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox["Z", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}]}]}], ")"}], 
                   " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["Z", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SubscriptBox["W", "c"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "d", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "b"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SubscriptBox["W", "b"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["W", "a"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"71", "+", 
                    RowBox[{"15", " ", "d"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946848667592707`*^9, 3.7946849529409275`*^9}, 
   3.7946850997161183`*^9, {3.794685133475132*^9, 3.794685175723977*^9}, {
   3.7946853266273766`*^9, 3.794685328635*^9}, {3.794694051530202*^9, 
   3.7946940655621667`*^9}, 3.7946958240323496`*^9, {3.7946963547435093`*^9, 
   3.794696401775051*^9}, {3.794696481577217*^9, 3.7946965117823615`*^9}, {
   3.794703839116692*^9, 3.794703840646905*^9}, {3.794741611279798*^9, 
   3.7947416343760653`*^9}, {3.794767358595055*^9, 3.794767368106182*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " given in main text"
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}, {3.7947675279730444`*^9, 3.7947676406437206`*^9}}],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Rho]", "]"}], "=", 
  FractionBox[
   RowBox[{
    SubscriptBox["W", "conf"], "[", "\[Rho]", "]"}], 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d", "+", 
       RowBox[{"2", " ", 
        SubscriptBox["D", "\[Phi]"]}]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["W", "b"], "[", "0", "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "d"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["W", "a"], "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["D", "\[Phi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{
         SubscriptBox["W", "c"], "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["W", "a"], "\[Prime]",
         MultilineFunction->None], "[", "0", "]"}]}], ")"}]}]}]]}]],
 CellChangeTimes->{{3.7946848667592707`*^9, 3.7946849529409275`*^9}, 
   3.7946850997161183`*^9, {3.794685133475132*^9, 3.794685175723977*^9}, {
   3.7946853266273766`*^9, 3.794685328635*^9}, {3.794694051530202*^9, 
   3.7946940655621667`*^9}, 3.7946958240323496`*^9, {3.7946963547435093`*^9, 
   3.794696401775051*^9}, {3.794696481577217*^9, 3.7946965117823615`*^9}, {
   3.794703839116692*^9, 3.794703840646905*^9}, {3.794741611279798*^9, 
   3.7947416343760653`*^9}, {3.794767358595055*^9, 
   3.794767368106182*^9}}]], "Text",
 CellChangeTimes->{{3.7947674005991096`*^9, 3.7947674732720504`*^9}}]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1060, 798},
WindowMargins->{{16, Automatic}, {Automatic, 71}},
FrontEndVersion->"11.0 para Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 270, 6, 114, "Title"],
Cell[853, 30, 166, 3, 42, "Author"],
Cell[CellGroupData[{
Cell[1044, 37, 421, 5, 42, "Subtitle"],
Cell[1468, 44, 2770, 49, 55, "Subtitle"],
Cell[CellGroupData[{
Cell[4263, 97, 250, 4, 50, "Section"],
Cell[4516, 103, 3431, 74, 47, "Equation"],
Cell[CellGroupData[{
Cell[7972, 181, 254, 3, 34, "Subsection"],
Cell[8229, 186, 4492, 71, 25, "Text"],
Cell[12724, 259, 2765, 51, 34, "Equation"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[15538, 316, 397, 5, 30, "Section"],
Cell[CellGroupData[{
Cell[15960, 325, 286, 8, 34, "Subsection"],
Cell[16249, 335, 2290, 65, 43, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[18576, 405, 302, 8, 35, "Subsection"],
Cell[18881, 415, 14408, 358, 155, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[33326, 778, 292, 8, 34, "Subsection"],
Cell[33621, 788, 26813, 659, 220, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[60471, 1452, 322, 9, 34, "Subsection"],
Cell[60796, 1463, 77071, 1861, 571, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[137904, 3329, 351, 9, 34, "Subsection"],
Cell[138258, 3340, 222166, 5211, 1537, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[360473, 8557, 514, 7, 30, "Section"],
Cell[CellGroupData[{
Cell[361012, 8568, 461, 8, 34, "Subsection"],
Cell[361476, 8578, 74205, 1806, 686, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[435718, 10389, 356, 8, 35, "Subsection"],
Cell[436077, 10399, 1644, 43, 36, "Text"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


